M-HOF-Opt: Multi-Objective Hierarchical Output Feedback Optimization via Multiplier Induced Loss Landscape Scheduling

A probabilistic graphical model is proposed, modeling the joint model parameter and multiplier evolution, with a hypervolume based likelihood, promoting multi-objective descent in structural risk minimization. We address multi-objective model parameter optimization via a surrogate single objective penalty loss with time-varying multipliers, equivalent to online scheduling of loss landscape. The multi-objective descent goal is dispatched hierarchically into a series of constraint optimization sub-problems with shrinking bounds according to Pareto dominance. The bound serves as setpoint for the low-level multiplier controller to schedule loss landscapes via output feedback of each loss term. Our method forms closed loop of model parameter dynamic, circumvents excessive memory requirements and extra computational burden of existing multi-objective deep learning methods, and is robust against controller hyperparameter variation, demonstrated on domain generalization tasks with multi-dimensional regularization losses.

==> a_compile.sh <==
pdflatex  aistats_2025_paper_id_2064.tex
bibtex aistats_2025_paper_id_2064.aux
pdflatex  aistats_2025_paper_id_2064.tex
pdflatex  aistats_2025_paper_id_2064.tex
evince  aistats_2025_paper_id_2064.pdf &



==> a_rm_font_type3_input_image_pdf.py <==
import subprocess


def check_for_type3_fonts(pdf_file):
    """
    Run the 'pdffonts' command on the given PDF and return True if any font is Type3.
    """
    try:
        # Run pdffonts and capture the output
        result = subprocess.run(
            ["pdffonts", pdf_file],
            capture_output=True, text=True, check=True
        )
    except subprocess.CalledProcessError as e:
        print("Error running pdffonts:", e)
        return False

    # Skip the header lines and search for "Type3" in the remaining lines
    lines = result.stdout.splitlines()
    for line in lines[2:]:
        if "Type3" in line:
            return True
    return False

def convert_pdf_with_ghostscript(input_pdf, output_pdf):
    """
    Convert the PDF using Ghostscript to re-embed fonts.
    """
    gs_command = [
        "gs",
        "-dNOPAUSE",
        "-dBATCH",
        "-sDEVICE=pdfwrite",
        f"-sOutputFile={output_pdf}",
        input_pdf
    ]
    try:
        subprocess.run(gs_command, check=True)
        print(f"Conversion complete. New PDF saved as {output_pdf}")
    except subprocess.CalledProcessError as e:
        print("Error during Ghostscript conversion:", e)


if __name__ == "__main__":
    input_pdf = "figs/irm_dial_mhof.pdf"   # Replace with your input PDF file name
    output_pdf = "aistat_2064.pdf" # Desired output PDF file name

    # Check if the PDF contains any Type3 fonts
    if True | check_for_type3_fonts(input_pdf):
        print("pdffonts detected 1 or more Type3 fonts. Converting PDF...")
        convert_pdf_with_ghostscript(input_pdf, output_pdf)
    else:
        print("No Type3 fonts detected in the PDF.")


==> a_script_aistat.sh <==
# https://research.engineering.wustl.edu/machinelearning/pub/AISTATS/
# Paper 2064 submission code: 
# (lastest): 
# ZmJlO (13:30) not on openreview
# YjgzZ (12:49)
# old
# YzI2M (March 11, 11:43)
# MWIzM (March 11, 00:31)
# ZmFjM/NTkwM/ZGJlN/NWFkZ
# (first)
# nutan: gs -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dNoOutputFonts -sOutputFile=fixed_irm_dial_mhof.pdf irm_dial_mhof.pdf
#
pdffonts aistats_2025_paper_id_2064.pdf
for i in $(seq 1 $(pdfinfo aistats_2025_paper_id_2064.pdf  | grep 'Pages' | cut -d: -f2 | sed -e 's/ //g'))
do
  echo "Page $i"
  pdffonts -f $i -l $i  aistats_2025_paper_id_2064.pdf | grep 'Type 3'
done



==> figs/scripts/convert_pdf_2_eps.sh <==
#!/bin/bash

folder=$1
# Loop through all PDF files in the current directory
for file in "$folder"/*.pdf; do
    # Check if the file is a regular file
    if [ -f "$file" ]; then
        # Extract the filename without extension
        filename=$(basename -- "$file")
        filename_noext="${filename%.*}"
        
        # Convert PDF to EPS
        pdftops "$file" "${folder}/${filename_noext}.eps"
        
        # Output conversion status
        if [ $? -eq 0 ]; then
            echo "Converted $file to ${filename_noext}.eps"
        else
            echo "Failed to convert $file to EPS"
        fi
    fi
done



==> figs/scripts/py_swap_cols.py <==
import pandas as pd
import sys

def replace_column(input_file, column_to_replace, replacement_column, output_file):
    # Read the CSV file into a DataFrame
    df = pd.read_csv(input_file, skipinitialspace=True)

    # Check if the specified columns exist in the DataFrame
    if column_to_replace not in df.columns or replacement_column not in df.columns:
        print(f"Error: Specified columns{column_to_replace, replacement_column} not found in csv column {df.columns}")
        return

    # Replace values in the specified column with values from the replacement column
    df[column_to_replace] = df[replacement_column]

    # Save the modified DataFrame to a new CSV file
    df.to_csv(output_file, index=False)
    print(f"Replacement complete. Modified DataFrame saved to '{output_file}'")

if __name__ == "__main__":
    # Check if the correct number of arguments are provided
    if len(sys.argv) != 5:
        print("Usage: python script.py input_file.csv column_to_replace replacement_column output_file.csv")
        sys.exit(1)

    # Get command line arguments
    input_file = sys.argv[1]
    column_to_replace = sys.argv[2]
    replacement_column = sys.argv[3]
    output_file = sys.argv[4]

    # Perform replacement
    replace_column(input_file, column_to_replace, replacement_column, output_file)

